CoNST: Code Generator for Sparse Tensor Networks

Sparse tensor networks are commonly used to represent contractions over sparse tensors. Tensor contractions are higher-order analogs of matrix multiplication. Tensor networks arise commonly in many domains of scientific computing and data science. After a transformation into a tree of binary contractions, the network is implemented as a sequence of individual contractions. Several critical aspects must be considered in the generation of efficient code for a contraction tree, including sparse tensor layout mode order, loop fusion to reduce intermediate tensors, and the interdependence of loop order, mode order, and contraction order. We propose CoNST, a novel approach that considers these factors in an integrated manner using a single formulation. Our approach creates a constraint system that encodes these decisions and their interdependence, while aiming to produce reduced-order intermediate tensors via fusion. The constraint system is solved by the Z3 SMT solver and the result is used to create the desired fused loop structure and tensor mode layouts for the entire contraction tree. This structure is lowered to the IR of the TACO compiler, which is then used to generate executable code. Our experimental evaluation demonstrates very significant (sometimes orders of magnitude) performance improvements over current state-of-the-art sparse tensor compiler/library alternatives.

==> mp2_3c.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import matplotlib.patches
from matplotlib.legend_handler import HandlerTuple


def nofilter():
    # relative speedup
    m1_t = pd.DataFrame({
       'TACO N-ary': [2142.74, 1181460, 5526100],
       'Sparta': [563.5, 65164.6, 202910],
       'TACO Unfused': [119.566, 24936.1, 82652.4],
       'CoNST': [25.98, 4841.5, 15729.2]
    })

    xfactor = pd.DataFrame({
        'TACO N-ary': [82.44, 244.02, 351.33],
        'Sparta': [21.68, 13.45, 12.9],
        'TACO Unfused': [5.55, 5.25, 5.15],
        'CoNST': [1.0, 1.0, 1.0],
    })

    fig, ax1 = plt.subplots()
    ax1.spines["top"].set_visible(True)
    ax1.spines["right"].set_visible(True)
    ax1.spines["bottom"].set_visible(True)
    ax1.spines["left"].set_visible(True)
    x_label = ['small', 'medium', 'large']
    x = np.arange(len(x_label))

    hatch_dict = {0: '', 1: '////', 2: 'xx', 3: '++'}  # , 4: '.'}
    labels = ['TACO N-ary', 'Sparta', 'TACO Unfused', 'CoNST']
    colors = ['red', 'greenyellow', 'orange', 'lightgreen']
    width = 0.4

    rects1 = ax1.bar(x - 0.75*width, m1_t['TACO N-ary'], width/2, label=labels[0], hatch=hatch_dict[0], alpha=.99,
                     color=colors[0])
    rects2 = ax1.bar(x - 0.25*width, m1_t['Sparta'], width/2, label=labels[1], hatch=hatch_dict[1], alpha=.99,
                     color=colors[1])
    rects3 = ax1.bar(x + 0.25*width, m1_t['TACO Unfused'], width/2, label=labels[2], hatch=hatch_dict[2], alpha=.99,
                     color=colors[2])
    rects4 = ax1.bar(x + 0.75*width, m1_t['CoNST'], width/2, label=labels[3], hatch=hatch_dict[3], alpha=.99,
                     color=colors[3])
    # rects5 = ax1.bar(x + 2*width, m1_t['ansor-100'], width, label=labels[4], hatch=hatch_dict[4], alpha=.99,
    #                  color=colors[4])

    ax1.tick_params(axis='y', labelsize=20)
    ax1.set_yscale('log', base=2)
    # ax1.set_xticklabels(x_label)
    plt.xticks(x, x_label)

    plt.tick_params(axis='x', which='major', labelsize=20)
    plt.xticks(rotation=45)

    # markers = ['o-', '^-', 'x-']
    # ax2 = ax1.twinx()
    # ax2.plot(x_label, m2_t['tvm_time'], markers[0], label='tvm_time', color="blue")
    # ax2.tick_params(axis='y', labelsize=16, labelcolor='blue')
    # ax2.set_ylim(0, 0.55)
    # ax2.set_yticks(ax2.get_yticks()[-3:])

    ax1.yaxis.grid(linestyle='--', linewidth='0.5')
    ax1.set_ylabel('Wall time in milliseconds, log scale', size=18)
    # ax2.set_ylabel('TVM execution time', size=18, )
    # ax2.yaxis.label.set_color('blue')

    def autolabel(rects, vals):
        """Attach a text label above each bar in *rects*, displaying its height."""
        i = 0
        for rect in rects:
            height = rect.get_height()
            val = vals[i]
            i = i + 1
            ax1.annotate('{:4.1f}'.format(val),
                    xy=(rect.get_x()+width/2, height),
                         xytext=(0, 10),  # 3 points vertical offset
                         textcoords="offset points",
                         ha='right', va='center', size=14, fontweight='bold', rotation=0)

    autolabel(rects1, xfactor['TACO N-ary'])
    autolabel(rects2, xfactor['Sparta'])
    autolabel(rects3, xfactor['TACO Unfused'])
    autolabel(rects4, xfactor['CoNST'])

    leg_artists = []
    for i in range(len(hatch_dict)):
        p = matplotlib.patches.Patch(
            facecolor=colors[i], hatch=hatch_dict[i], alpha=.99)
        # linem = plt.plot([], [], markers[i], markerfacecolor=colors[i], markeredgecolor=colors[i], color=colors[i])[0]
        leg_artists.append((p))

    ax1.legend(leg_artists, labels, loc='upper center', bbox_to_anchor=(0.5, 1.2), ncol=5,
               handler_map={tuple: HandlerTuple(ndivide=None)}, fontsize=18)

    # tt = 15.7
    # textstr = ('machine peak = %.1f TFLOPS' % (tt))
    #
    # # place a text box in upper left in axes coords
    # props = dict(boxstyle='round', facecolor='white', alpha=0.5)
    # ax1.text(0.03, 0.95, textstr, transform=ax1.transAxes, fontsize=18,
    #          verticalalignment='top', bbox=props)

    fig.set_figheight(10)
    fig.set_figwidth(10)
    fig.tight_layout()

    plt.show()

    fig.savefig('mp2_nofilter.pdf')


def with_filter():
    # relative speedup
    m1_t = pd.DataFrame({
       'TACO N-ary': [340.09, 55176.4, 259814],
       'TACO Unfused': [59.38, 10181.9, 25599.4],
       'CoNST': [7.23, 265.8, 1180.4]
    })

    xfactor = pd.DataFrame({
        'TACO N-ary': [51.93, 207.5, 220.1],
        'TACO Unfused': [11.92, 38.29, 21.68],
        'CoNST': [1.0, 1.0, 1.0]
    })

    fig, ax1 = plt.subplots()
    ax1.spines["top"].set_visible(True)
    ax1.spines["right"].set_visible(True)
    ax1.spines["bottom"].set_visible(True)
    ax1.spines["left"].set_visible(True)
    x_label = ['small', 'medium', 'large']
    x = np.arange(len(x_label))

    hatch_dict = {0: '', 1: '////', 2: 'xx'  , 3: '++', 4: '.'}
    labels = ['TACO N-ary', 'TACO Unfused', 'CoNST']
    colors = ['red', 'greenyellow', 'orange', 'dodgerblue', 'lightgreen']
    width = 0.2

    #rects1 = ax1.bar(x - width, xfactor['TACO N-ary'], width, label=labels[0], hatch=hatch_dict[0], alpha=.99,
    #                 color=colors[0])
    #rects2 = ax1.bar(x, xfactor['TACO Unfused'], width, label=labels[1], hatch=hatch_dict[1], alpha=.99,
    #                 color=colors[1])
    #rects3 = ax1.bar(x + width, xfactor['CoNST'], width, label=labels[2], hatch=hatch_dict[2], alpha=.99,
    #                 color=colors[2])

    rects1 = ax1.bar(x - width, m1_t['TACO N-ary'], width, label=labels[0], hatch=hatch_dict[0], alpha=.99,
                     color=colors[0])
    rects2 = ax1.bar(x, m1_t['TACO Unfused'], width, label=labels[1], hatch=hatch_dict[1], alpha=.99,
                     color=colors[1])
    rects3 = ax1.bar(x + width, m1_t['CoNST'], width, label=labels[2], hatch=hatch_dict[2], alpha=.99,
                     color=colors[2])

    ax1.tick_params(axis='y', labelsize=20)
    ax1.set_yscale('log', base=2)
    # ax1.set_xticklabels(x_label)
    plt.xticks(x + width / 4, x_label)

    plt.tick_params(axis='x', which='major', labelsize=20)
    plt.xticks(rotation=45)

    # markers = ['o-', '^-', 'x-']
    # ax2 = ax1.twinx()
    # ax2.plot(x_label, m2_t['tvm_time'], markers[0], label='tvm_time', color="blue")
    # ax2.tick_params(axis='y', labelsize=16, labelcolor='blue')
    # ax2.set_ylim(0, 0.55)
    # ax2.set_yticks(ax2.get_yticks()[-3:])

    ax1.yaxis.grid(linestyle='--', linewidth='0.5')
    ax1.set_ylabel('Wall time in milliseconds, log scale', size=18)
    # ax2.yaxis.label.set_color('blue')

    def autolabel(rects, vals):
        """Attach a text label above each bar in *rects*, displaying its height."""
        i = 0
        for rect in rects:
            height = rect.get_height()
            val = vals[i]
            i = i + 1
            ax1.annotate('{:4.1f}'.format(val),
                         xy=(rect.get_x()+width, height),
                         xytext=(0, 10),  # 3 points vertical offset
                         textcoords="offset points",
                         ha='right', va='center', size=14, fontweight='bold', rotation=0)

    autolabel(rects1, xfactor['TACO N-ary'])
    autolabel(rects2, xfactor['TACO Unfused'])
    autolabel(rects3, xfactor['CoNST'])

    leg_artists = []
    for i in range(len(hatch_dict)):
        p = matplotlib.patches.Patch(
            facecolor=colors[i], hatch=hatch_dict[i], alpha=.99)
        # linem = plt.plot([], [], markers[i], markerfacecolor=colors[i], markeredgecolor=colors[i], color=colors[i])[0]
        leg_artists.append((p))

    ax1.legend(leg_artists, labels, loc='upper center', bbox_to_anchor=(0.5, 1.2), ncol=5,
               handler_map={tuple: HandlerTuple(ndivide=None)}, fontsize=18)

    # tt = 15.7
    # textstr = ('machine peak = %.1f TFLOPS' % (tt))
    #
    # # place a text box in upper left in axes coords
    # props = dict(boxstyle='round', facecolor='white', alpha=0.5)
    # ax1.text(0.03, 0.95, textstr, transform=ax1.transAxes, fontsize=18,
    #          verticalalignment='top', bbox=props)

    fig.set_figheight(10)
    fig.set_figwidth(15)
    fig.tight_layout()

    plt.show()

    fig.savefig('mp2_filter.pdf')


if __name__ == "__main__":
    # execute only if run as a script
    nofilter()
    with_filter()


==> mp2_4c.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import matplotlib.patches
from matplotlib.legend_handler import HandlerTuple
FONTSIZE=23


def nofilter():
    # relative speedup
    m1_t = pd.DataFrame({
       'TACO N-ary': [76517, 666020],
       'Sparta': [5600, 487210],
       'TACO Unfused': [1686.4, 1322070],
       'CoNST': [449.78, 17008],
       'SparseLNR': [76446, 677448]
    })

    xfactor = pd.DataFrame({
        'TACO N-ary': [170.15, 39.15],
        'Sparta': [12.47, 28.64],
        'TACO Unfused': [3.74, 77.73],
        'CoNST': [1.0, 1.0],
        'SparseLNR': [169.96, 39.81]
    })

    fig, ax1 = plt.subplots()
    ax1.spines["top"].set_visible(True)
    ax1.spines["right"].set_visible(True)
    ax1.spines["bottom"].set_visible(True)
    ax1.spines["left"].set_visible(True)
    x_label = ['small', 'medium']
    x = np.arange(len(x_label))

    hatch_dict = {'CoNST': '', 'SparseLNR': '////', 'TACO Unfused': 'xx', 'TACO N-ary': '++', 'Sparta': '...'}
    labels = ['CoNST','SparseLNR', 'TACO Unfused', 'TACO N-ary', 'Sparta']
    colors = {'TACO N-ary': 'red', 'SparseLNR': 'greenyellow', 'CoNST':'#FF7722', 'TACO Unfused': 'dodgerblue', 'Sparta': 'lightgreen'}
    width = 0.3

    #rects1 = ax1.bar(x - 0.75*width, m1_t['CoNST'], width/2, label=labels[0], hatch=hatch_dict['CoNST'], alpha=.99,
    #                 color=colors['CoNST'])
    #rects2 = ax1.bar(x - 0.25*width, m1_t['TACO Unfused'], width/2, label=labels[1], hatch=hatch_dict['TACO Unfused'], alpha=.99,
    #                 color=colors['TACO Unfused'])
    #rects3 = ax1.bar(x + 0.25*width, m1_t['TACO N-ary'], width/2, label=labels[2], hatch=hatch_dict['TACO N-ary'], alpha=.99,
    #                 color=colors['TACO N-ary'])
    #rects4 = ax1.bar(x + 0.75*width, m1_t['Sparta'], width/2, label=labels[3], hatch=hatch_dict['Sparta'], alpha=.99,
    #                 color=colors['Sparta'])

    rects1 = ax1.bar(x - 1*width, m1_t['CoNST'], width/2, label="CoNST", hatch=hatch_dict["CoNST"], alpha=.99,
                     color=colors['CoNST'])
    rects2 = ax1.bar(x - 0.5*width, m1_t['SparseLNR'], width/2, label="SparseLNR", hatch=hatch_dict['SparseLNR'], alpha=.99,
                     color=colors['SparseLNR'])
    rects3 = ax1.bar(x, m1_t['TACO Unfused'], width/2, label='TACO Unfused', hatch=hatch_dict['TACO Unfused'], alpha=.99,
                     color=colors['TACO Unfused'])
    rects4 = ax1.bar(x + 0.5*width, m1_t['TACO N-ary'], width/2, label='TACO N-ary', hatch=hatch_dict['TACO N-ary'], alpha=.99,
                     color=colors['TACO N-ary'])
    rects5 = ax1.bar(x + 1.0*width, m1_t['Sparta'], width/2, label='Sparta', hatch=hatch_dict['Sparta'], alpha=.99,
                     color=colors['Sparta'])

    ax1.tick_params(axis='y', labelsize=20)
    plt.xticks(x + width / 4, x_label)
    ax1.set_yscale('log', base=2)

    plt.tick_params(axis='x', which='major', labelsize=FONTSIZE)
    plt.xticks(rotation=45)

    ax1.yaxis.grid(linestyle='--', linewidth='0.5')
    ax1.set_ylabel('Wall time in milliseconds, log scale', size=FONTSIZE)

    def autolabel(rects, vals):
        """Attach a text label above each bar in *rects*, displaying its height."""
        for ind,rect in enumerate(rects):
            ax1.annotate('{:4.0f}'.format(vals[ind]),
                         xy=(rect.get_x()+width/2, rect.get_height()),
                         xytext=(0, 10),  # 3 points vertical offset
                         textcoords="offset points",
                         ha='right', va='center', size=FONTSIZE, fontweight='bold', rotation=0)

    autolabel(rects1, xfactor['CoNST'])
    autolabel(rects2, xfactor['SparseLNR'])
    autolabel(rects3, xfactor['TACO Unfused'])
    autolabel(rects4, xfactor['TACO N-ary'])
    autolabel(rects5, xfactor['Sparta'])

    leg_artists = []
    methods = ['CoNST','SparseLNR', 'TACO Unfused', 'TACO N-ary', 'Sparta']
    for i in range(len(methods)):
        p = matplotlib.patches.Patch(
            facecolor=colors[methods[i]], hatch=hatch_dict[methods[i]], alpha=.99)
        leg_artists.append((p))

    ax1.legend(leg_artists, labels, loc='upper center', bbox_to_anchor=(0.5, 1.2), ncol=5,
               handler_map={tuple: HandlerTuple(ndivide=None)}, fontsize=20)

    fig.set_figheight(10)
    fig.set_figwidth(16)
    fig.tight_layout()

    plt.show()

    fig.savefig('mp2_4c.pdf')


if __name__ == "__main__":
    # execute only if run as a script
    nofilter()

